Small-amplitude finite-depth Stokes waves are transversally unstable

We prove that all irrotational planar periodic traveling waves of sufficiently small-amplitude are spectrally unstable as solutions to three-dimensional inviscid finite-depth gravity water-waves equations.

==> validated_numerics.m <==
clc
clear

%STARTINTLAB

format infsup long

gamma_top='32*kappa^3*exp(2*kappa)*(exp(2*kappa) + 10*exp(4*kappa) + 29*exp(6*kappa) - 46*exp(8*kappa) + 29*exp(10*kappa) + 10*exp(12*kappa) + exp(14*kappa) + exp(16*kappa) + 1) + 2*kappa*(exp(4*kappa) - 1)^2*(7*exp(4*kappa) - 8*exp(2*kappa) + 104*exp(6*kappa) + 7*exp(8*kappa) - 8*exp(10*kappa) + 3*exp(12*kappa) + 3) + 16*kappa^2*exp(4*kappa)*(8*exp(2*kappa) + 29*exp(4*kappa) - 29*exp(8*kappa) - 8*exp(10*kappa) - 3*exp(12*kappa) + 3) - 8*sinh(2*kappa)^3*exp(6*kappa)*(8*exp(2*kappa) - 8*exp(4*kappa) + 8*exp(6*kappa) + 5*exp(8*kappa) + 5)';

Gamma_ell_pp='(exp(-2*kappa)*(72*kappa + 12*kappa^2*exp(2*kappa) - 6096*kappa^3*exp(2*kappa) - 6762*kappa^2*exp(4*kappa) + 6112*kappa^4*exp(2*kappa) - 11328*kappa^3*exp(4*kappa) + 8320*kappa^5*exp(2*kappa) - 84*kappa^2*exp(6*kappa) + 47448*kappa^4*exp(4*kappa) + 3136*kappa^6*exp(2*kappa) + 69168*kappa^3*exp(6*kappa) + 6080*kappa^5*exp(4*kappa) + 37821*kappa^2*exp(8*kappa) + 85280*kappa^4*exp(6*kappa) + 67008*kappa^6*exp(4*kappa) + 65700*kappa^3*exp(8*kappa) + 10752*kappa^5*exp(6*kappa) + 68608*kappa^7*exp(4*kappa) + 240*kappa^2*exp(10*kappa) - 400044*kappa^4*exp(8*kappa) + 310336*kappa^6*exp(6*kappa) + 19456*kappa^8*exp(4*kappa) - 319584*kappa^3*exp(10*kappa) - 51840*kappa^5*exp(8*kappa) - 34816*kappa^7*exp(6*kappa) - 114936*kappa^2*exp(12*kappa) - 518080*kappa^4*exp(10*kappa) - 32768*kappa^6*exp(8*kappa) + 38912*kappa^8*exp(6*kappa) - 151680*kappa^3*exp(12*kappa) + 669312*kappa^5*exp(10*kappa) - 652288*kappa^7*exp(8*kappa) + 131072*kappa^9*exp(6*kappa) - 336*kappa^2*exp(14*kappa) + 1449504*kappa^4*exp(12*kappa) - 1528064*kappa^6*exp(10*kappa) + 269312*kappa^8*exp(8*kappa) + 49152*kappa^10*exp(6*kappa) + 812448*kappa^3*exp(14*kappa) + 146560*kappa^5*exp(12*kappa) - 1286144*kappa^7*exp(10*kappa) - 147456*kappa^9*exp(8*kappa) + 215922*kappa^2*exp(16*kappa) + 981440*kappa^4*exp(14*kappa) - 1757952*kappa^6*exp(12*kappa) - 825344*kappa^8*exp(10*kappa) - 147456*kappa^10*exp(8*kappa) + 151032*kappa^3*exp(16*kappa) - 3746688*kappa^5*exp(14*kappa) + 2684928*kappa^7*exp(12*kappa) - 1015808*kappa^9*exp(10*kappa) + 168*kappa^2*exp(18*kappa) - 2957688*kappa^4*exp(16*kappa) + 2690816*kappa^6*exp(14*kappa) + 2304000*kappa^8*exp(12*kappa) + 32768*kappa^10*exp(10*kappa) - 1268736*kappa^3*exp(18*kappa) - 161920*kappa^5*exp(16*kappa) + 3256320*kappa^7*exp(14*kappa) + 2637824*kappa^9*exp(12*kappa) - 265020*kappa^2*exp(20*kappa) - 554752*kappa^4*exp(18*kappa) + 6254592*kappa^6*exp(16*kappa) + 915456*kappa^8*exp(14*kappa) + 638976*kappa^10*exp(12*kappa) + 7743360*kappa^5*exp(18*kappa) - 3687424*kappa^7*exp(16*kappa) + 458752*kappa^9*exp(14*kappa) + 168*kappa^2*exp(22*kappa) + 3721488*kappa^4*exp(20*kappa) - 1476224*kappa^6*exp(18*kappa) - 3496960*kappa^8*exp(16*kappa) - 262144*kappa^10*exp(14*kappa) + 1268736*kappa^3*exp(22*kappa) - 3094528*kappa^7*exp(18*kappa) - 6406144*kappa^9*exp(16*kappa) + 524288*kappa^11*exp(14*kappa) + 215922*kappa^2*exp(24*kappa) - 554752*kappa^4*exp(22*kappa) - 9061760*kappa^6*exp(20*kappa) - 129024*kappa^8*exp(18*kappa) - 2736128*kappa^10*exp(16*kappa) - 151032*kappa^3*exp(24*kappa) - 7743360*kappa^5*exp(22*kappa) + 6324224*kappa^9*exp(18*kappa) - 1048576*kappa^11*exp(16*kappa) - 336*kappa^2*exp(26*kappa) - 2957688*kappa^4*exp(24*kappa) - 1476224*kappa^6*exp(22*kappa) + 1808384*kappa^8*exp(20*kappa) + 6471680*kappa^10*exp(18*kappa) - 812448*kappa^3*exp(26*kappa) + 161920*kappa^5*exp(24*kappa) + 3094528*kappa^7*exp(22*kappa) + 1048576*kappa^11*exp(18*kappa) - 114936*kappa^2*exp(28*kappa) + 981440*kappa^4*exp(26*kappa) + 6254592*kappa^6*exp(24*kappa) - 129024*kappa^8*exp(22*kappa) - 8093696*kappa^10*exp(20*kappa) + 151680*kappa^3*exp(28*kappa) + 3746688*kappa^5*exp(26*kappa) + 3687424*kappa^7*exp(24*kappa) - 6324224*kappa^9*exp(22*kappa) + 240*kappa^2*exp(30*kappa) + 1449504*kappa^4*exp(28*kappa) + 2690816*kappa^6*exp(26*kappa) - 3496960*kappa^8*exp(24*kappa) + 6471680*kappa^10*exp(22*kappa) + 319584*kappa^3*exp(30*kappa) - 146560*kappa^5*exp(28*kappa) - 3256320*kappa^7*exp(26*kappa) + 6406144*kappa^9*exp(24*kappa) - 1048576*kappa^11*exp(22*kappa) + 37821*kappa^2*exp(32*kappa) - 518080*kappa^4*exp(30*kappa) - 1757952*kappa^6*exp(28*kappa) + 915456*kappa^8*exp(26*kappa) - 2736128*kappa^10*exp(24*kappa) - 65700*kappa^3*exp(32*kappa) - 669312*kappa^5*exp(30*kappa) - 2684928*kappa^7*exp(28*kappa) - 458752*kappa^9*exp(26*kappa) + 1048576*kappa^11*exp(24*kappa) - 84*kappa^2*exp(34*kappa) - 400044*kappa^4*exp(32*kappa) - 1528064*kappa^6*exp(30*kappa) + 2304000*kappa^8*exp(28*kappa) - 262144*kappa^10*exp(26*kappa) - 69168*kappa^3*exp(34*kappa) + 51840*kappa^5*exp(32*kappa) + 1286144*kappa^7*exp(30*kappa) - 2637824*kappa^9*exp(28*kappa) - 524288*kappa^11*exp(26*kappa) - 6762*kappa^2*exp(36*kappa) + 85280*kappa^4*exp(34*kappa) - 32768*kappa^6*exp(32*kappa) - 825344*kappa^8*exp(30*kappa) + 638976*kappa^10*exp(28*kappa) + 11328*kappa^3*exp(36*kappa) - 10752*kappa^5*exp(34*kappa) + 652288*kappa^7*exp(32*kappa) + 1015808*kappa^9*exp(30*kappa) + 12*kappa^2*exp(38*kappa) + 47448*kappa^4*exp(36*kappa) + 310336*kappa^6*exp(34*kappa) + 269312*kappa^8*exp(32*kappa) + 32768*kappa^10*exp(30*kappa) + 6096*kappa^3*exp(38*kappa) - 6080*kappa^5*exp(36*kappa) + 34816*kappa^7*exp(34*kappa) + 147456*kappa^9*exp(32*kappa) + 465*kappa^2*exp(40*kappa) + 6112*kappa^4*exp(38*kappa) + 67008*kappa^6*exp(36*kappa) + 38912*kappa^8*exp(34*kappa) - 147456*kappa^10*exp(32*kappa) - 108*kappa^3*exp(40*kappa) - 8320*kappa^5*exp(38*kappa) - 68608*kappa^7*exp(36*kappa) - 131072*kappa^9*exp(34*kappa) + 36*kappa^4*exp(40*kappa) + 3136*kappa^6*exp(38*kappa) + 19456*kappa^8*exp(36*kappa) + 49152*kappa^10*exp(34*kappa) + 465*kappa^2 + 108*kappa^3 + 36*kappa^4 + 192*kappa*exp(2*kappa) - 576*kappa*exp(4*kappa) - 1728*kappa*exp(6*kappa) + 1944*kappa*exp(8*kappa) + 6912*kappa*exp(10*kappa) - 3456*kappa*exp(12*kappa) - 16128*kappa*exp(14*kappa) + 3024*kappa*exp(16*kappa) + 24192*kappa*exp(18*kappa) - 24192*kappa*exp(22*kappa) - 3024*kappa*exp(24*kappa) + 16128*kappa*exp(26*kappa) + 3456*kappa*exp(28*kappa) - 6912*kappa*exp(30*kappa) - 1944*kappa*exp(32*kappa) + 1728*kappa*exp(34*kappa) + 576*kappa*exp(36*kappa) - 192*kappa*exp(38*kappa) - 72*kappa*exp(40*kappa)))/(24*(exp(2*kappa) + 1)^2*(exp(8*kappa) - 2*exp(4*kappa) + 16*kappa^2*exp(2*kappa) - 16*kappa^2*exp(4*kappa) + 16*kappa^2*exp(6*kappa) + 8*kappa*exp(2*kappa) - 8*kappa*exp(6*kappa) + 1)*(6*kappa - 3*exp(4*kappa) + 3*exp(8*kappa) - exp(12*kappa) + 32*kappa^3*exp(2*kappa) + 48*kappa^2*exp(4*kappa) + 32*kappa^3*exp(4*kappa) - 64*kappa^3*exp(6*kappa) - 48*kappa^2*exp(8*kappa) + 32*kappa^3*exp(8*kappa) + 32*kappa^3*exp(10*kappa) - 6*kappa*exp(4*kappa) - 6*kappa*exp(8*kappa) + 6*kappa*exp(12*kappa) + 1)^2) - (kappa*exp(-2*kappa)*(30*exp(2*kappa) - 3*kappa + 72*exp(4*kappa) + 24*exp(6*kappa) - 132*exp(8*kappa) - 132*exp(10*kappa) + 24*exp(12*kappa) + 72*exp(14*kappa) + 30*exp(16*kappa) + 6*exp(18*kappa) - 16*kappa^3*exp(2*kappa) + 256*kappa^2*exp(4*kappa) + 96*kappa^3*exp(4*kappa) - 128*kappa^2*exp(6*kappa) - 256*kappa^3*exp(6*kappa) + 1024*kappa^2*exp(8*kappa) + 784*kappa^3*exp(8*kappa) + 1024*kappa^2*exp(10*kappa) - 784*kappa^3*exp(10*kappa) - 128*kappa^2*exp(12*kappa) + 256*kappa^3*exp(12*kappa) + 256*kappa^2*exp(14*kappa) - 96*kappa^3*exp(14*kappa) + 16*kappa^3*exp(16*kappa) - 33*kappa*exp(2*kappa) - 312*kappa*exp(6*kappa) - 342*kappa*exp(8*kappa) + 342*kappa*exp(10*kappa) + 312*kappa*exp(12*kappa) + 33*kappa*exp(16*kappa) + 3*kappa*exp(18*kappa) + 6))/((exp(2*kappa) + 1)^2*(8*exp(2*kappa) - 8)*(exp(8*kappa) - 2*exp(4*kappa) + 16*kappa^2*exp(2*kappa) - 16*kappa^2*exp(4*kappa) + 16*kappa^2*exp(6*kappa) + 8*kappa*exp(2*kappa) - 8*kappa*exp(6*kappa) + 1))';

% Verify gamma_top^{(j)}(0)=0 for j=0,1,2,3,4,5,6

syms kappa

gamma_top_sym=eval(gamma_top);

for j=0:6
    temp=subs(diff(gamma_top_sym,kappa,j),kappa,0)
end

% Compute the first and seventh derivative of gamma_top

gamma_top_p=string(diff(gamma_top_sym,kappa));
gamma_top_ppppppp=string(diff(gamma_top_sym,kappa,7));

% Verify the uniqueness of the zero of gamma_top

kappa=infsup(0.380337, 0.380338);
eval(gamma_top_p)

% Verify on [0.380337, 0.380338] that \partial_{\ell}^2 Gamma(\cdot,0) is non-vanishing

eval(Gamma_ell_pp)

% Verify on the small kappa regime (0,0.15] that gamma_top<0

kappa_a=0:10^-5:0.15;

for i=1:length(kappa_a)-1
    kappa=infsup(kappa_a(i),kappa_a(i+1));
    if in(0,eval(gamma_top_ppppppp))
        error('verification fails')
    end
end

% verify on [0.15,0.380337] that gamma_top<0

kappa_a=0.15:10^-6:0.37;
kappa_add=0.37:10^-7:0.3802;
kappa_a=[kappa_a kappa_add(2:end)];
kappa_add=0.3802:10^-8:0.38032;
kappa_a=[kappa_a kappa_add(2:end)];
kappa_add=0.38032:10^-9:0.380336;
kappa_a=[kappa_a kappa_add(2:end)];
kappa_add=0.380336:10^-10:0.380337;
kappa_a=[kappa_a kappa_add(2:end)];

for i=1:length(kappa_a)-1
    kappa=infsup(kappa_a(i),kappa_a(i+1));
    if in(0,eval(gamma_top))
        error('verification fails')
    end
end

% verify on [0.380338,2] that gamma_top>0

kappa_a=0.380338:10^-10:0.380339;
kappa_add=0.380339:10^-9:0.38037;
kappa_a=[kappa_a kappa_add(2:end)];
kappa_add=0.38037:10^-8:0.3805;
kappa_a=[kappa_a kappa_add(2:end)];
kappa_add=0.3805:10^-7:0.3817;
kappa_a=[kappa_a kappa_add(2:end)];
kappa_add=0.3817:10^-6:0.4;
kappa_a=[kappa_a kappa_add(2:end)];
kappa_add=0.4:10^-5:0.45;
kappa_a=[kappa_a kappa_add(2:end)];
kappa_add=0.45:10^-4:0.7;
kappa_a=[kappa_a kappa_add(2:end)];
kappa_add=0.7:10^-3:1.1;
kappa_a=[kappa_a kappa_add(2:end)];
kappa_add=1.1:10^-2:2;
kappa_a=[kappa_a kappa_add(2:end)];

for i=1:length(kappa_a)-1
    kappa=infsup(kappa_a(i),kappa_a(i+1));
    if in(0,eval(gamma_top))
        error('verification fails')
    end
end



